The needle in the hundred square degree haystack: The hunt for binary neutron star mergers with LIGO and Palomar Transient Factory

The Advanced LIGO and Virgo experiments are poised to detect gravitational waves (GWs) directly for the first time this decade. The ultimate prize will be joint observation of a compact binary merger in both gravitational and electromagnetic channels. However, GW sky locations that are uncertain by hundreds of square degrees will pose a challenge. I describe a real-time detection pipeline and a rapid Bayesian parameter estimation code that will make it possible to search promptly for optical counterparts in Advanced LIGO. Having analyzed a comprehensive population of simulated GW sources, we describe the sky localization accuracy that the GW detector network will achieve as each detector comes online and progresses toward design sensitivity. Next, in preparation for the optical search with the intermediate Palomar Transient Factory (iPTF), we have developed a unique capability to detect optical afterglows of gamma-ray bursts (GRBs) detected by the Fermi Gamma-ray Burst Monitor (GBM). Its comparable error regions offer a close parallel to the Advanced LIGO problem, but Fermi's unique access to MeV-GeV photons and its near all-sky coverage may allow us to look at optical afterglows in a relatively unexplored part of the GRB parameter space. We present the discovery and broadband follow-up observations of eight GBM-iPTF afterglows. Two of the bursts are at low redshift, are sub-luminous with respect to "standard" cosmological bursts, and have spectroscopically confirmed broad-line type Ic supernovae. These two bursts are possibly consistent with mildly relativistic shocks breaking out from the progenitor envelopes rather than the standard mechanism of internal shocks within an ultra-relativistic jet. On a technical level, the GBM-iPTF effort is a prototype for locating and observing optical counterparts of GW events in Advanced LIGO with the Zwicky Transient Facility.

==> python-fisher-matrix/fisher_area.py <==
#!/usr/bin/env python
"""
Fisher matrix calculation of detector resolution
Copyright (C) 2014  Leo Singer <leo.singer@ligo.org>
"""
from __future__ import division
import collections
import numpy as np
import scipy.optimize
import scipy.stats
import scipy.linalg


SkyLocalizationAccuracyBase = collections.namedtuple(
    'SkyLocalizationAccuracyBase',
    ('coherent_fisher_matrix', 'timing_fisher_matrix', 'snrs'))


def exp_i(phi):
    return np.cos(phi) + np.sin(phi) * 1j


class SkyLocalizationAccuracy(SkyLocalizationAccuracyBase):

    @staticmethod
    def _h(psi, u, r):
        """Polarization for phic=0 (arbitrary?)"""
        phic = 0
        cos2psi = np.cos(2*psi)
        sin2psi = np.sin(2*psi)
        f = 0.5 * (1 + np.square(u))
        pre = exp_i(2*phic) / r
        hp = pre * (f * cos2psi + 1j * u * sin2psi)
        hc = pre * (f * sin2psi - 1j * u * cos2psi)
        return hp, hc

    @staticmethod
    def _rot(phi, theta):
        """Active transformation from radiation to Earth frame."""
        c1 = np.cos(phi)
        c2 = np.cos(theta)
        s1 = np.sin(phi)
        s2 = np.sin(theta)
        return np.asarray(
            [[c1*c2, -s1, c1*s2],
             [c2*s1, c1, s1*s2],
             [-s2, 0, c2]])

    @staticmethod
    def _rescale(r, locations, r1s, w1s, w2s):
        """Rescale distance and time units."""
        wbar = np.sqrt(np.mean(w2s))
        rbar = scipy.stats.gmean(np.concatenate(([r], r1s)))
        return (
            r / rbar,
            locations * wbar,
            r1s / rbar,
            w1s / wbar,
            w2s / np.square(wbar))

    @staticmethod
    def _term(hp, hc, R, response, location, r1, w1, w2):
        # Transformed detector response tensor and position
        D = r1 * np.dot(np.dot(R.T, response), R)
        d = np.dot(R.T, location)

        # Amplitude
        z = hp*(D[0, 0] - D[1, 1]) + 2 * hc*D[0, 1]
        a = np.real(z)
        b = np.imag(z)
        snr2 = np.square(a) + np.square(b)

        # Jacobian matrix
        dz_dth = -2 * hp * D[0, 2] - 2 * hc * D[1, 2]
        dz_dph = -2 * hc * D[0, 2] + 2 * hp * D[1, 2]
        dz_drehp = D[0, 0] - D[1, 1]
        dz_drehc = 2 * D[0, 1]
        J = np.asarray([
             [np.real(dz_dth), np.real(dz_dph), dz_drehp, 0, dz_drehc, 0, 0],
             [np.imag(dz_dth), np.imag(dz_dph), 0, dz_drehp, 0, dz_drehc, 0],
             [-d[0], -d[1], 0, 0, 0, 0, 1]])

        I = np.asarray([
             [1, 0, w1*b],
             [0, 1, -w1*a],
             [w1*b, -w1*a, snr2*w2]])
        coherent_term = np.dot(np.dot(J.T, I), J)

        J = np.asarray([[-d[0], -d[1], 1]])
        I = snr2 * (w2 - np.square(w1))
        timing_term = np.dot(J.T, J) * I

        return coherent_term, timing_term, np.sqrt(snr2)

    @staticmethod
    def marginal_information(I, n):
        """Given an information matrix I, find the information matrix for the
        marginal distribution of just the first n parameters by using
        partitioned matrix inversion (the Schur complement)."""
        A = I[:n, :n]
        B = I[:n, n:]
        C = I[n:, n:]
        return A - np.dot(B, scipy.linalg.solve(C, B.T, sym_pos=True))

    def __new__(
            cls, phi, theta, psi, u, r, responses, locations, r1s, w1s, w2s):

        r, locations, r1s, w1s, w2s = cls._rescale(r, locations, r1s, w1s, w2s)
        hp, hc = cls._h(psi, u, r)
        R = cls._rot(phi, theta)

        # Loop over detectors
        coherent_terms, timing_terms, snrs = zip(*[
            cls._term(hp, hc, R, response, location, r1, w1, w2)
            for response, location, r1, w1, w2
            in zip(responses, locations, r1s, w1s, w2s)])

        I_coherent = cls.marginal_information(
            np.sum(coherent_terms, axis=0), 2)
        I_timing = cls.marginal_information(
            np.sum(timing_terms, axis=0), 2)
        snrs = tuple(snrs)

        # Done!
        return super(SkyLocalizationAccuracy, cls).__new__(
            cls, I_coherent, I_timing, snrs)

    @staticmethod
    def _area(I, quantile):
        return -2*np.log(1-quantile)*180*180/np.pi / np.sqrt(np.linalg.det(I))

    @staticmethod
    def _width(I, quantile):
        ppf = scipy.stats.halfnorm.ppf(quantile)
        return 2 * ppf * 180 / np.pi / np.sqrt(np.max(np.linalg.eigvalsh(I)))

    def coherent_area(self, quantile=0.9):
        if len(self.snrs) <= 2:
            raise ValueError(
                'Networks of <= 2 detectors are always degenerate. ' +
                'Use coherent_width instead to get the annulus width.')
        return self._area(self.coherent_fisher_matrix, quantile)

    def timing_area(self, quantile=0.9):
        if len(self.snrs) <= 2:
            raise ValueError(
                'Networks of <= 2 detectors are always degenerate. ' +
                'Use timing_width instead to get the annulus width.')
        return self._area(self.timing_fisher_matrix, quantile)

    def coherent_width(self, quantile=0.9):
        return self._width(self.coherent_fisher_matrix, quantile)

    def timing_width(self, quantile=0.9):
        return self._width(self.timing_fisher_matrix, quantile)


def fisher_areas_minimized_by_psi(
        phi, theta, u, r, responses, locations, horizons, w1s, w2s):

    def minimand(psi):
        return SkyLocalizationAccuracy(
            phi, theta, np.asscalar(psi), u, r,
            responses, locations, horizons, w1s, w2s).coherent_area()

    bounds = [[0, np.pi]]

    # First do coarse brute force minimization
    x0 = scipy.optimize.brute(minimand, bounds)

    # Then refine minimum
    result = scipy.optimize.minimize(
        minimand, x0, bounds=bounds, method='L-BFGS-B',
        options=dict(ftol=1e-3))

    psi = np.asscalar(result.x)
    area = result.fun

    res = SkyLocalizationAccuracy(
        phi, theta, psi, u, r, responses, locations, horizons, w1s, w2s)
    return [psi, res.coherent_area(), res.timing_area()] + list(res.snrs)


if __name__ == '__main__':
    import lal
    import lal.series
    import glue.ligolw.utils
    import lalsimulation
    from lalinference.bayestar import filter
    from lalinference.bayestar import timing
    import lalinference.cmap
    from lalinference import plot
    from matplotlib import pyplot as plt
    import healpy as hp
    import collections
    import sys
    import optparse
    from emcee.interruptible_pool import InterruptiblePool as Pool

    parser = optparse.OptionParser(usage='%prog [options] H1 L1 V1 ...')
    parser.add_option(
        '--m1', type=float, default=1.4,
        help='mass 1 [default: %default]')
    parser.add_option(
        '--m2', type=float, default=1.4,
        help='mass 2 [default: %default]')
    parser.add_option(
        '--inclination', '-i', type=float, default=30,
        help='inclination [deg, default: %default]')
    parser.add_option(
        '--distance', '-d', type=float, default=180,
        help='distance [Mpc, default: %default]')
    parser.add_option(
        '--waveform', '-w', type=str, default='TaylorF2threePointFivePN',
        help='distance [Mpc, default: %default]')
    opts, args = parser.parse_args()

    ifos = args
    short_ifos = [ifo[0] for ifo in ifos]
    mass1 = opts.m1
    mass2 = opts.m2
    u = np.cos(np.deg2rad(opts.inclination))
    f_low = 10
    r = opts.distance
    psds = [timing.get_noise_psd_func(ifo) for ifo in ifos]

    approximant, amplitude_order, phase_order = \
        timing.get_approximant_and_orders_from_string(
        opts.waveform)

    Detector = collections.namedtuple('Detector', 'response location')
    I1_response = np.asarray([
        [-0.941647, 0.241817, -0.0559051],
        [0.241817, 0.00209965, -0.231673],
        [-0.0559051, -0.231673, 0.939548]])
    I1_location = np.asarray([0.00485405, 0.0201154, 0.00524888]) * lal.C_SI
    I1 = Detector(I1_response, I1_location)
    detectors = [
        I1 if ifo == 'I1' else lalsimulation.DetectorPrefixToLALDetector(ifo)
        for ifo in ifos]
    responses = np.asarray([det.response for det in detectors])
    locations = np.asarray([det.location/lal.C_SI for det in detectors])

    # Signal models for each detector.
    signal_models = [timing.SignalModel(mass1, mass2, psd, f_low, approximant,
        amplitude_order, phase_order) for psd in psds]

    # Get SNR=1 horizon distances for each detector.
    horizons = np.asarray([signal_model.get_horizon_distance()
        for signal_model in signal_models])

    w1s = np.asarray([signal_model.get_sn_moment(1)
        for signal_model in signal_models])
    w2s = np.asarray([signal_model.get_sn_moment(2)
        for signal_model in signal_models])

    nside = 32
    npix = hp.nside2npix(nside)
    ipix = np.arange(npix)
    theta, phi = hp.pix2ang(nside, ipix)

    def fun((ph, th)):
        return fisher_areas_minimized_by_psi(
            ph, th, u, r, responses, locations, horizons, w1s, w2s)

    pool = Pool()
    try:
        data = np.asarray(pool.map(fun, zip(phi, theta))).T
        psi, A, A_timing, snr_net = data[:4]
        snrs = data[4:]
    finally:
        pool.terminate()

    np.save(
        'a90_' + ''.join(short_ifos) + '.npy',
        np.rec.fromarrays(np.vstack((phi, theta, data)),
        names='phi,theta,psi,A,A_timing,'
            + ','.join('snr_' + ifo for ifo in ifos)))

